A Practical Guide to Budget Pacing Algorithms in Digital Advertising

A typical real-time ad-serving funnel comprises ad targeting, conversion modeling (e.g., click-through rate prediction), budget pacing (bidding), and auction processes. While there is a wealth of research and articles on ad targeting and conversion modeling, budget pacing,a crucial component,lacks a systematic treatment specifically tailored for engineers in existing literature. This book aims to provide engineers with a practical yet relatively comprehensive introduction to budget pacing algorithms within the digital advertising domain.

==> scripts/bid_cost_relation.py <==
import matplotlib.pyplot as plt
import numpy as np

# Define four groups along the time axis using indices 1, 2, 3, 4
group_indices = [1, 2, 3, 4]  # X-axis positions for the groups

# Define eCPM values for each group (each group has 3 points along a vertical line)
ecpm_values = [
    [3, 4, 5],
    [2, 3, 4],
    [5, 6, 7],
    [4, 5, 6]
]

# Flatten data for plotting
time = np.repeat(group_indices, 3)  # Repeat each group index 3 times for vertical alignment
ecpm = np.concatenate(ecpm_values)  # Flatten eCPM values

# Define a horizontal threshold line
threshold_ecpm = 4.5

# Find the winning bid: the highest eCPM below the threshold in each group
win_times = []
win_ecpm = []

for i in range(len(group_indices)):
    group_ecpms = ecpm[i*3:(i+1)*3]  # Extract eCPMs for the group
    group_times_repeated = time[i*3:(i+1)*3]  # Corresponding times
    below_threshold = group_ecpms[group_ecpms < threshold_ecpm]  # Find values below threshold

    if len(below_threshold) > 0:
        max_below = max(below_threshold)  # Choose the highest below threshold
        idx = np.where(group_ecpms == max_below)[0][0]  # Find index in group
        win_times.append(group_times_repeated[idx])
        win_ecpm.append(max_below)

# Plot the data
plt.figure(figsize=(8, 5))
plt.scatter(time, ecpm, label="eCPM Data Point", color='blue', marker='o', s=50)
plt.scatter(win_times, win_ecpm, color='red', marker='x', s=100, label="Winning Ad Slot")
plt.axhline(y=threshold_ecpm, color='black', linestyle='--', label="Campaign Bid")

# Labels and title
plt.xlabel("Auction Requests")
plt.ylabel("eCPM")
plt.title("Auction Replay Illustration")
plt.xticks(group_indices)  # Set x-ticks to match group positions
plt.legend()

# Show the plot
plt.show()


==> scripts/budget_pattern.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.patches import FancyArrowPatch

# Create figure with 3 subplots in a row
fig, axes = plt.subplots(1, 3, figsize=(15, 5))

# Time axis (hours of day)
hours = np.linspace(0, 24, 1000)

# Function to style each axis with arrows and proper labels
def style_axis_with_arrows(ax, title):
    # Remove all spines
    for spine in ax.spines.values():
        spine.set_visible(False)
    
    # Add x and y axis arrows
    # Arrow from origin to max x
    x_arrow = FancyArrowPatch((0, 0), (24, 0), 
                             mutation_scale=15, 
                             arrowstyle='-|>', 
                             color='black', 
                             linewidth=1.5)
    ax.add_patch(x_arrow)
    
    # Arrow from origin to max y
    y_arrow = FancyArrowPatch((0, 0), (0, 1), 
                             mutation_scale=15, 
                             arrowstyle='-|>', 
                             color='black', 
                             linewidth=1.5)
    ax.add_patch(y_arrow)
    
    # Set labels
    ax.set_title(title)
    ax.set_xlabel('Hour of Day')
    ax.text(-3, 0.5, 'Budget Spend', rotation=90, va='center', ha='center')
    
    # Only show x ticks (as in the original)
    ax.set_xticks([0, 6, 12, 18, 24])
    ax.set_yticks([])
    
    # Set limits with some padding for arrows
    ax.set_xlim(-1, 25)
    ax.set_ylim(-0.05, 1.1)

# Even Pacing - perfectly flat line
uniform_spend = np.ones_like(hours) * 0.5  # Constant value
axes[0].plot(hours, uniform_spend, 'k-', linewidth=1.5)
style_axis_with_arrows(axes[0], 'Even Pacing')

# Traffic Based Pacing
def traffic_based(x):
    # Initial low period
    base = 0.2 + np.zeros_like(x)
    
    # Rising segment from hour 0-6
    rise_mask = (x >= 0) & (x < 6)
    base[rise_mask] = 0.2 + 0.5 * (x[rise_mask] / 6)
    
    # Peak and plateau with slight variations from hour 6-18
    plateau_mask = (x >= 6) & (x < 18)
    base[plateau_mask] = 0.7 + 0.05 * np.sin((x[plateau_mask] - 6) * np.pi / 6)
    
    # Final segment with slight decline
    end_mask = (x >= 18)
    base[end_mask] = 0.7 - 0.1 * ((x[end_mask] - 18) / 6)
    
    return base

traffic_spend = traffic_based(hours)
axes[1].plot(hours, traffic_spend, 'k-', linewidth=1.5)
style_axis_with_arrows(axes[1], 'Traffic Based Pacing')

# Performance Based Pacing
def performance_based(x):
    # Base low level
    base = 0.1 + np.zeros_like(x)
    
    # First peak around hour 6
    peak1_center = 6
    peak1_width = 2
    peak1_height = 0.4
    peak1 = peak1_height * np.exp(-0.5 * ((x - peak1_center) / peak1_width)**2)
    
    # Second peak around hour 18 (higher than first)
    peak2_center = 18
    peak2_width = 2.5
    peak2_height = 0.7
    peak2 = peak2_height * np.exp(-0.5 * ((x - peak2_center) / peak2_width)**2)
    
    return base + peak1 + peak2

performance_spend = performance_based(hours)
axes[2].plot(hours, performance_spend, 'k-', linewidth=1.5)
style_axis_with_arrows(axes[2], 'Performance Based Pacing')

# Adjust layout and display
plt.tight_layout()
plt.show()

==> scripts/flow_ratio_15min.py <==
import numpy as np
import matplotlib.pyplot as plt

# Generate random spend data for every 15 minutes
np.random.seed(42)  # For reproducibility
intervals = 96  # 96 intervals of 15 minutes in a day
random_spend = np.random.uniform(0.5, 1.5, intervals)
random_spend = random_spend / np.sum(random_spend) * 100 * 500 # Normalize to sum up to 100%

# Time intervals for every 15 minutes
time_intervals = np.arange(0, 24, 0.25)  # 15-minute intervals

# Plot the spend per 15 minutes
plt.figure(figsize=(15*1.3, 6*1.3))
plt.bar(time_intervals, random_spend, width=0.2, alpha=0.7, color='blue')
# plt.plot(time_intervals, random_spend)
plt.xlabel('Time (hours)')
plt.ylabel('Supply (# of requests)')
plt.title('Number of Eligible Request Per 15 Minutes')
plt.grid(False)

plt.gca().spines['top'].set_visible(False)


plt.savefig('flow_ratio_15min.png')
plt.show()


==> scripts/flow_ratio_map.py <==
import matplotlib.pyplot as plt
import numpy as np

# Create time data
time = np.linspace(0, 23, 96)

# Expected cost and actual cost data
np.random.seed(42)  # For reproducibility
intervals = 96  # 96 intervals of 15 minutes in a day
random_spend = np.random.uniform(0.5, 1.5, intervals)
expected_cost = np.cumsum(random_spend)


# expected_cost = np.log1p(time) / np.log1p(24) * 100
# print(expected_cost)
actual_cost = expected_cost + (np.sin(time / 2) * 5)

plt.figure(figsize=(10*1.3, 6*1.3))

# Plot expected cost
plt.plot(time, expected_cost, label='target spend', color='black')

# Plot actual cost
plt.plot(time, actual_cost, label='actual spend', color='red')

# Add vertical lines and annotations
points_of_interest = [2, 8, 15, 20.5]
annotations = ['ahead', 'behind', 'ahead', 'behind']
actions = ['lower bid', 'increase bid', 'lower bid', 'increase bid']
vertical_adjustments = [30, -5, -10, -7]

for poi, annotation, action, va in zip(points_of_interest, annotations, actions, vertical_adjustments):
    # plt.axvline(x=poi, color='k', linestyle='--')
    # Find the closest index
    closest_index = np.abs(time - poi).argmin()
    plt.text(poi, actual_cost[closest_index] + va, annotation, fontsize=12, verticalalignment='bottom')
    plt.text(poi, actual_cost[closest_index] - 5 + va, action, fontsize=12, verticalalignment='top')

vertical_line_x = [6.2, 12.5, 19]
for vlx in vertical_line_x:
    plt.axvline(x=vlx, color='k', linestyle='--')


# Labels and title
plt.xlabel('Time')
plt.ylabel('Spend')
plt.title('Target Spend vs Actual Spend Over Time')
plt.legend()
plt.grid(False)


# Remove upper and right box lines
plt.gca().spines['top'].set_visible(False)
plt.gca().spines['right'].set_visible(False)

# Save the plot
plt.savefig('flow_ratio_map.png')
plt.show()


==> scripts/gradient_descent.py <==
import numpy as np
import matplotlib.pyplot as plt

# Define the function f(x, y) = x^2 + 4y^2
def f(x, y):
    return x**2 + 4*(y**2)

# Define the gradient of f: grad_f(x, y) = (2x, 8y)
def grad_f(x, y):
    return np.array([2*x, 8*y])

# A simple gradient descent routine
def gradient_descent(start, alpha, steps):
    """
    start: initial point as a 2D numpy array [x0, y0]
    alpha: learning rate
    steps: number of iterations

    Returns a NumPy array of shape (steps+1, 2)
    containing the path through the iterations.
    """
    points = [start]
    for _ in range(steps):
        current_point = points[-1]
        g = grad_f(*current_point)
        new_point = current_point - alpha*g
        points.append(new_point)
    return np.array(points)

def main():
    # Parameters
    alpha = 0.05               # learning rate
    steps = 15                 # number of gradient descent steps
    start = np.array([2.0, 1.0])  # initial point

    # Generate the descent path
    points = gradient_descent(start, alpha, steps)

    # Create a meshgrid for contour plotting
    x_vals = np.linspace(-2.5, 2.5, 200)
    y_vals = np.linspace(-1.5, 1.5, 200)
    X, Y = np.meshgrid(x_vals, y_vals)
    Z = f(X, Y)

    # Plot the contour (level sets) of f
    plt.figure()
    contour_levels = np.linspace(0, 10, 25)  # Adjust levels for better viewing
    plt.contour(X, Y, Z, levels=contour_levels)

    # Plot the path of gradient descent
    plt.plot(points[:, 0], points[:, 1], marker='o', linestyle='-')

    # Add arrows between consecutive points to show direction
    for i in range(len(points) - 1):
        p1 = points[i]
        p2 = points[i + 1]
        dx, dy = p2 - p1
        plt.arrow(
            p1[0], p1[1],
            dx, dy,
            length_includes_head=True,
            head_width=0.05
        )

    # Annotate the start and end points
    plt.text(points[0, 0], points[0, 1], 'Start', fontsize=9, ha='right', va='bottom')
    plt.text(points[-1, 0], points[-1, 1], 'End', fontsize=9, ha='left', va='top')

    # Labels and formatting
    plt.title("Gradient Descent on a Series of Level Sets")
    plt.xlabel("x1")
    plt.ylabel("x2")
    plt.axis('equal')  # make the x and y scale the same
    plt.show()

if __name__ == "__main__":
    main()


==> scripts/t_test.py <==
import numpy as np
import scipy.stats as stats
import matplotlib.pyplot as plt

# Sample parameters
n_A = 100000  # Sample size for group A (control)
n_B = 100000  # Sample size for group B (treatment)
mu_A = 0.95  # True mean of control group
mu_B = 0.97  # True mean of treatment group
sigma_A = 1.5 # Standard deviation of control group
sigma_B = 1.5  # Standard deviation of treatment group

# Generate sample data from normal distributions
np.random.seed(42)  # For reproducibility
sample_A = np.random.normal(mu_A, sigma_A, n_A)
sample_B = np.random.normal(mu_B, sigma_B, n_B)

# Compute sample means and standard deviations
mean_A = np.mean(sample_A)
mean_B = np.mean(sample_B)
std_A = np.std(sample_A, ddof=1)
std_B = np.std(sample_B, ddof=1)

# Compute t-score for two-sample t-test (Welch's t-test)
t_score = (mean_A - mean_B) / np.sqrt((std_A**2 / n_A) + (std_B**2 / n_B))

print(mean_A)
print(mean_B)

# Compute degrees of freedom using Welch-Satterthwaite equation
df = ((std_A**2 / n_A) + (std_B**2 / n_B))**2 / \
     (((std_A**2 / n_A)**2 / (n_A - 1)) + ((std_B**2 / n_B)**2 / (n_B - 1)))

# Compute p-value (two-tailed test)
p_value_t_test = 2 * (1 - stats.t.cdf(abs(t_score), df=df))

# Critical value for t-test at alpha = 0.05 (two-tailed)
t_critical = stats.t.ppf(1 - 0.05/2, df=df)
critical_values_t = [t_critical, -t_critical]

# Plot the t-distribution with critical regions
x_t = np.linspace(-4, 4, 1000)
y_t = stats.t.pdf(x_t, df=df)

plt.figure(figsize=(8, 5))
plt.plot(x_t, y_t, label="t-Distribution under $H_0$")
plt.axvline(critical_values_t[0], color='red', linestyle='dashed', label="Critical Region")
plt.axvline(critical_values_t[1], color='red', linestyle='dashed')
plt.axvline(t_score, color='blue', linestyle='solid', label="Observed t-Score")

plt.fill_between(x_t, y_t, where=(x_t <= critical_values_t[1]) | (x_t >= critical_values_t[0]), color='red', alpha=0.3)
plt.xlabel("t-Statistic")
plt.ylabel("Probability Density")
plt.title("Hypothesis Test with t-Statistic")
plt.legend(loc='upper right')
plt.show()

# Print test results
print(f"t-score: {t_score:.4f}, p-value: {p_value_t_test:.4f}, df: {df:.2f}")


==> scripts/target_spend_15min.py <==
import numpy as np
import matplotlib.pyplot as plt

# Generate random spend data for every 15 minutes
np.random.seed(42)  # For reproducibility
intervals = 96  # 96 intervals of 15 minutes in a day
random_spend = np.random.uniform(0.5, 1.5, intervals)
random_spend = random_spend / np.sum(random_spend) * 100  # Normalize to sum up to 100%

# Time intervals for every 15 minutes
time_intervals = np.arange(0, 24, 0.25)  # 15-minute intervals

# Plot the spend per 15 minutes
plt.figure(figsize=(15*1.3, 6*1.3))
plt.bar(time_intervals, random_spend, width=0.2, alpha=0.7, color='black')
# plt.plot(time_intervals, random_spend)
plt.xlabel('Time (hours)')
plt.ylabel('Target Spend($)')
plt.title('Target Spend Per 15 Minutes')
plt.grid(False)

plt.gca().spines['top'].set_visible(False)


plt.savefig('target_spend_15min.png')
plt.show()
